Nonvanishing gravitational contribution to matter beta functions for vanishing dimensionful regulators

We explore the effect of quantum gravity on matter within a Renormalization Group framework. First, our results provide an explicit example of how misleading conclusions can be drawn by analyzing the gravitational contributions to beta functions, instead of analyzing universal quantities, such as critical exponents, that can be extracted from the beta functions. This could be key to explain differences between perturbative studies and Functional Renormalization Group studies. Second, we strengthen the evidence that asymptotically safe gravity could generate a predictive ultraviolet completion for matter theories with gauge interactions, even in the limit of vanishing dimensionful regulator function. We also find that the situation can be more subtle with higher-order, gravity-induced matter interactions.

==> anc/RG_Eqs_VanishingReg.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     79532,       2373]
NotebookOptionsPosition[     69629,       2213]
NotebookOutlinePosition[     70086,       2230]
CellTagsIndexPosition[     70043,       2227]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["RG equations with vanishing regulators", "Title",
 CellChangeTimes->{{3.847353757336054*^9, 3.8473537706466217`*^9}, {
  3.8473550056907387`*^9, 3.847355024812709*^9}, {3.847355092504126*^9, 
  3.847355094229211*^9}, {3.847372597555408*^9, 
  3.8473726186691313`*^9}},ExpressionUUID->"f03d96ed-0929-4262-9c3a-\
0cff2073841a"],

Cell[CellGroupData[{

Cell["Expressions related to Sec. 3 and Sec. 4", "Chapter",
 CellChangeTimes->{{3.847353757336054*^9, 3.8473537706466217`*^9}, {
  3.8473550056907387`*^9, 3.847355024812709*^9}, {3.847355092504126*^9, 
  3.847355094229211*^9}},ExpressionUUID->"fca933a7-f0a3-43d9-88af-\
25cb6ed041b0"],

Cell[CellGroupData[{

Cell["Abelian gauge coupling", "Section",
 CellChangeTimes->{{3.847353757336054*^9, 
  3.847353780351637*^9}},ExpressionUUID->"d815a08a-b8fe-4062-bb2f-\
91d0c7bc0a1b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["standard gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.847353845625491*^9}},ExpressionUUID->"3a9c1cf1-2ed1-4fe4-9a1e-\
d1501f147626"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fg", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"5", " ", "a", " ", "G", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "a"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "a"}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847354043786427*^9, 3.847354075010598*^9}, {
  3.847354182496335*^9, 
  3.84735419689258*^9}},ExpressionUUID->"dc9f85f9-02fb-4f9c-814a-\
03ac05353438"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fg", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"5", " ", "a", " ", "G", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "a", "-", 
       RowBox[{"Log", "[", "a", "]"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473540490379763`*^9, 3.847354080360469*^9}, 
   3.84735418091751*^9},ExpressionUUID->"d0e1fcb5-33e8-4116-838c-\
123dc04421b9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["unimodular gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.8473538581095963`*^9}},ExpressionUUID->"b9407732-31ac-491c-ac08-\
6a0b3be58c32"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fg", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", "G", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "a"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "a"}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847354043786427*^9, 3.847354075010598*^9}, {
  3.847354182496335*^9, 
  3.847354239950642*^9}},ExpressionUUID->"fffae5f9-c659-4255-97e9-\
b1fbb8dae77f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fg", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", "G", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "a", "-", 
       RowBox[{"Log", "[", "a", "]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473540490379763`*^9, 3.847354080360469*^9}, 
   3.84735418091751*^9, {3.847354212251083*^9, 
   3.847354245350498*^9}},ExpressionUUID->"29eb1230-0eac-4763-9254-\
6cb776ed0483"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quartic scalar coupling", "Section",
 CellChangeTimes->{{3.847353757336054*^9, 
  3.847353794126202*^9}},ExpressionUUID->"543ceec1-3738-40c2-b9ef-\
065b319d7ed4"],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["standard gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.847353845625491*^9}},ExpressionUUID->"3604ddcc-2a87-4c4b-99d3-\
f7be59128303"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f\[Lambda]\[CurlyPhi]4", "[", "\"\<Litim-Type-Reg\>\"", "]"}], 
   "=", 
   FractionBox[
    RowBox[{"3", " ", "a", " ", "G", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "a"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847354420802311*^9, 3.8473544244033957`*^9}, 
   3.847354456075437*^9},ExpressionUUID->"4fe5775d-30d3-4844-a44a-\
310015cdda34"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f\[Lambda]\[CurlyPhi]4", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "a", " ", "G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473544294819403`*^9, 
  3.847354454027019*^9}},ExpressionUUID->"611e0b6d-d4b1-4001-af05-\
921a3a0ab2ac"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["unimodular gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.8473538581095963`*^9}},ExpressionUUID->"27c7cea0-bc1c-4e42-b5ff-\
9b24e540e244"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f\[Lambda]\[CurlyPhi]4", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"3", " ", "a", " ", "G", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "a"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847354436077997*^9, 
  3.847354450259054*^9}},ExpressionUUID->"8cb77c32-b6ed-4ca5-bacc-\
7d193a747f1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f\[Lambda]\[CurlyPhi]4", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "a", " ", "G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473544415619583`*^9, 
  3.8473544520625772`*^9}},ExpressionUUID->"76e5c88e-f163-4475-a087-\
da7bdb65d262"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Yukawa coupling", "Section",
 CellChangeTimes->{{3.847353757336054*^9, 
  3.847353804148525*^9}},ExpressionUUID->"11e1537f-6864-4d6f-a193-\
f0b10bce55ca"],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["standard gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
   3.847353831379238*^9, 3.847353845625491*^9}, 
   3.847354468236535*^9},ExpressionUUID->"16f562c9-2338-4f63-aad5-\
89ad663c35ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fy", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "G", " ", 
      RowBox[{"(", 
       RowBox[{"44", "-", 
        RowBox[{"73", " ", "a"}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"21", " ", 
         SqrtBox[
          RowBox[{"1", "-", "a"}]], " ", 
         RowBox[{"ArcSinh", "[", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "a"]}]], "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473544693704348`*^9, 3.847354489867853*^9}, {
  3.847354554103168*^9, 
  3.847354554477502*^9}},ExpressionUUID->"05bd7aa8-df5d-40d3-befc-\
efa937ab81db"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fy", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"7", " ", "a", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"14", " ", 
        SqrtBox[
         RowBox[{"1", "-", "a"}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", "a"}]]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"7", " ", 
           SqrtBox[
            RowBox[{"1", "-", "a"}]]}], "+", 
          RowBox[{"40", " ", "a"}], "-", 
          RowBox[{"29", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.847354492298912*^9, {3.847354549965763*^9, 
   3.8473545509659767`*^9}},ExpressionUUID->"fbe18944-f69f-424d-9394-\
42d1f13df9d6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["unimodular gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.8473538581095963`*^9}},ExpressionUUID->"21711286-cb90-49e7-a050-\
80407e7243f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fy", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", "G", " ", 
      RowBox[{"(", 
       RowBox[{"44", "-", 
        RowBox[{"73", " ", "a"}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"21", " ", 
         SqrtBox[
          RowBox[{"1", "-", "a"}]], " ", 
         RowBox[{"ArcSinh", "[", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "a"]}]], "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473544693704348`*^9, 3.847354494224943*^9}, {
  3.847354545182609*^9, 
  3.847354545901681*^9}},ExpressionUUID->"be68aee0-d546-4213-8061-\
622364233a30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fy", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"7", " ", "a", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"14", " ", 
        SqrtBox[
         RowBox[{"1", "-", "a"}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", "a"}]]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"7", " ", 
           SqrtBox[
            RowBox[{"1", "-", "a"}]]}], "+", 
          RowBox[{"40", " ", "a"}], "-", 
          RowBox[{"29", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847354486788507*^9, 3.847354499121325*^9}, {
  3.8473545403683977`*^9, 
  3.8473545411347113`*^9}},ExpressionUUID->"c84dfac6-ff8e-46c9-be30-\
452d0e67ec23"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Yukawa coupling - Effective Contribution", "Section",
 CellChangeTimes->{{3.847353757336054*^9, 
  3.847353813405779*^9}},ExpressionUUID->"f3226aa3-6a6f-49e8-8234-\
590154b7b944"],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["standard gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
   3.847353831379238*^9, 3.847353845625491*^9}, 
   3.847354468236535*^9},ExpressionUUID->"c3b54ac5-2278-41a6-8dc5-\
ddaf20212584"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fyEff", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"44", "-", 
           RowBox[{"29", " ", "a"}]}], ")"}], " ", "a", " ", "G", " ", 
         "\[Pi]"}]}], ")"}]}], "-", 
     RowBox[{"21", " ", 
      SqrtBox[
       RowBox[{"1", "-", "a"}]], " ", "a", " ", "G", " ", "\[Pi]", " ", 
      RowBox[{"ArcSinh", "[", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "a"]}]], "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", "a", " ", "G", " ", 
      "\[Pi]", " ", 
      RowBox[{"Log", "[", "a", "]"}]}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8473544693704348`*^9, 3.847354489867853*^9}, {
   3.847354554103168*^9, 3.847354554477502*^9}, {3.847354602515736*^9, 
   3.847354605989463*^9}, 
   3.847354639074761*^9},ExpressionUUID->"b30d5fdd-0447-4774-8f23-\
2191e10dbccc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fyEff", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        RowBox[{"G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            RowBox[{"Log", "[", "16", "]"}]}], "-", 
           RowBox[{"4", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"Log", "[", "128", "]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"40", " ", "a"}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["a", "2"]}]}], ")"}], " ", "G", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "a", "]"}]}], "-", 
     RowBox[{"14", " ", 
      SqrtBox[
       RowBox[{"1", "-", "a"}]], " ", "G", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "a"}]]}], "+", "a"}], "a"]}], "]"}]}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{
  3.847354492298912*^9, {3.847354549965763*^9, 3.8473545509659767`*^9}, {
   3.847354598685615*^9, 
   3.847354635061236*^9}},ExpressionUUID->"4e4cfd04-2fd0-4d37-8661-\
772df5ffdb35"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["unimodular gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.8473538581095963`*^9}},ExpressionUUID->"64e3aa3b-72b8-4af6-82ef-\
26a7ffe31b51"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fyEff", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"44", "-", 
           RowBox[{"29", " ", "a"}]}], ")"}], " ", "a", " ", "G", " ", 
         "\[Pi]"}]}], ")"}]}], "-", 
     RowBox[{"21", " ", 
      SqrtBox[
       RowBox[{"1", "-", "a"}]], " ", "a", " ", "G", " ", "\[Pi]", " ", 
      RowBox[{"ArcSinh", "[", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "a"]}]], "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", "a", " ", "G", " ", 
      "\[Pi]", " ", 
      RowBox[{"Log", "[", "a", "]"}]}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8473544693704348`*^9, 3.847354494224943*^9}, {
  3.847354545182609*^9, 3.847354545901681*^9}, {3.847354596570282*^9, 
  3.847354631409786*^9}},ExpressionUUID->"5a912e24-f0be-4fa3-95ff-\
b5cfdb40fcf8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fyEff", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         SuperscriptBox["g", "2"]}], "+", 
        RowBox[{"G", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            RowBox[{"Log", "[", "16", "]"}]}], "-", 
           RowBox[{"4", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"Log", "[", "128", "]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"40", " ", "a"}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["a", "2"]}]}], ")"}], " ", "G", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "a", "]"}]}], "-", 
     RowBox[{"14", " ", 
      SqrtBox[
       RowBox[{"1", "-", "a"}]], " ", "G", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "a"}]]}], "+", "a"}], "a"]}], "]"}]}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.847354486788507*^9, 3.847354499121325*^9}, {
  3.8473545403683977`*^9, 3.8473545411347113`*^9}, {3.847354594884275*^9, 
  3.847354627963759*^9}},ExpressionUUID->"6fe1c6af-eac3-4ddd-b49e-\
0f1abaacc769"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Beta]-function for the Newton coupling", "Section",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353813405779*^9}, {
  3.847355034623036*^9, 
  3.8473550473217087`*^9}},ExpressionUUID->"55c870f8-76e9-47de-ad45-\
b818c956d050"],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["standard gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
   3.847353831379238*^9, 3.847353845625491*^9}, 
   3.847354468236535*^9},ExpressionUUID->"0af55a68-383c-4217-9f28-\
a31518d7a279"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]G", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "G"}], "+", 
    FractionBox[
     RowBox[{"a", " ", 
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"11", " ", "a"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{"a", " ", 
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "NA"}], "-", "N\[CurlyPhi]", "-", 
        RowBox[{"2", " ", "N\[Psi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "a", "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473544693704348`*^9, 3.847354489867853*^9}, {
   3.847354554103168*^9, 3.847354554477502*^9}, {3.847354602515736*^9, 
   3.847354605989463*^9}, 3.847354639074761*^9, {3.8473550659858227`*^9, 
   3.847355085133086*^9}, {3.847355350150893*^9, 3.84735535472353*^9}, {
   3.847355419787199*^9, 3.847355427691414*^9}, {3.847355464356065*^9, 
   3.8473554661396017`*^9}},ExpressionUUID->"41370af9-816e-4e49-bd66-\
bc2133596c4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]G", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "G"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "22"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "a"}], "+", 
             RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "-", 
             RowBox[{"11", " ", "\[ImaginaryI]", " ", "a", " ", "\[Pi]"}], 
             "-", 
             RowBox[{"11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "a"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "a", "]"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}]], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "a", "]"}], "2"]}], "+", 
         RowBox[{"66", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["1", "a"]}], "]"}]}]}], ")"}], "]"}]}], 
     RowBox[{"18", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "NA"}], "-", "N\[CurlyPhi]", "-", 
        RowBox[{"2", " ", "N\[Psi]"}]}], ")"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "a"}], "]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "a", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "a", "]"}], "2"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["1", "a"]}], "]"}]}]}], ")"}], "]"}]}], 
     RowBox[{"36", " ", "\[Pi]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.847354492298912*^9, {3.847354549965763*^9, 3.8473545509659767`*^9}, {
   3.847354598685615*^9, 3.847354635061236*^9}, {3.847355070054236*^9, 
   3.847355087067173*^9}, {3.8473554319799623`*^9, 3.847355459178039*^9}, {
   3.847964250150606*^9, 
   3.847964259910864*^9}},ExpressionUUID->"bbc8e12b-46d4-4706-b35a-\
86665d5cc95c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["unimodular gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.8473538581095963`*^9}},ExpressionUUID->"84d021ec-1030-4f82-9e37-\
c16840320f5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]G", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "G"}], "+", 
    FractionBox[
     RowBox[{"a", " ", 
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"11", " ", "a"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{"a", " ", 
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "NA"}], "-", "N\[CurlyPhi]", "-", 
        RowBox[{"2", " ", "N\[Psi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "a", "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473544693704348`*^9, 3.847354494224943*^9}, {
  3.847354545182609*^9, 3.847354545901681*^9}, {3.847354596570282*^9, 
  3.847354631409786*^9}, {3.847355075548332*^9, 3.847355089096595*^9}, {
  3.8473554363264503`*^9, 
  3.847355446864778*^9}},ExpressionUUID->"6bca8993-ac77-42e8-b479-\
d0d1538d8934"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]G", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "G"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "22"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "a"}], "+", 
             RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "-", 
             RowBox[{"11", " ", "\[ImaginaryI]", " ", "a", " ", "\[Pi]"}], 
             "-", 
             RowBox[{"11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "a"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "a", "]"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}]], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "a", "]"}], "2"]}], "+", 
         RowBox[{"66", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["1", "a"]}], "]"}]}]}], ")"}], "]"}]}], 
     RowBox[{"18", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "NA"}], "-", "N\[CurlyPhi]", "-", 
        RowBox[{"2", " ", "N\[Psi]"}]}], ")"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "a"}], "]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "a", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "a", "]"}], "2"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["1", "a"]}], "]"}]}]}], ")"}], "]"}]}], 
     RowBox[{"36", " ", "\[Pi]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.847354486788507*^9, 3.847354499121325*^9}, {
  3.8473545403683977`*^9, 3.8473545411347113`*^9}, {3.847354594884275*^9, 
  3.847354627963759*^9}, {3.847355078019038*^9, 3.847355090649905*^9}, {
  3.847355439056856*^9, 3.8473554531638308`*^9}, {3.847964275743532*^9, 
  3.847964286885634*^9}},ExpressionUUID->"44625258-f2e9-4db5-9a76-\
0e74887454d1"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expressions related to Sec. 5", "Chapter",
 CellChangeTimes->{{3.847353757336054*^9, 3.8473537706466217`*^9}, {
   3.8473550056907387`*^9, 3.847355024812709*^9}, {3.847355092504126*^9, 
   3.847355094229211*^9}, 
   3.84735569442985*^9},ExpressionUUID->"9fecc6b5-04b8-4ece-9063-\
9c0d8b6f531f"],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], 
    SubscriptBox["g", "\[CurlyPhi]"]}], TraditionalForm]],ExpressionUUID->
  "06e8446f-283b-4ab4-b2b2-3d73e4e6e5ed"]
}], "Section",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353813405779*^9}, {
  3.847355034623036*^9, 3.8473550473217087`*^9}, {3.847371239195887*^9, 
  3.8473712736642513`*^9}},ExpressionUUID->"f920f9bf-67ec-4976-b00f-\
66e00f461368"],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["standard gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
   3.847353831379238*^9, 3.847353845625491*^9}, 
   3.847354468236535*^9},ExpressionUUID->"40ea1a4f-fc09-40c5-a058-\
09e1c09f0a18"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(2,0)\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"16", "+", 
       RowBox[{"9", " ", "a"}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["a", "3"]}], "-", 
       RowBox[{"6", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
   3.847363081042747*^9, 3.847363089119025*^9}, 3.8473631463457336`*^9, 
   3.847363267636098*^9},ExpressionUUID->"f5316121-aad3-40c1-8eee-\
4be70935c8df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(1,1)\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"35", " ", "a"}], "+", 
       RowBox[{"46", " ", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["a", "3"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"19", " ", "a"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
   3.847363081042747*^9, 3.847363094806946*^9}, 3.847363150543261*^9, {
   3.847363269368713*^9, 
   3.8473632742028427`*^9}},ExpressionUUID->"121ae385-6603-4ba8-9bf8-\
fbee28d40bdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(0,2)\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   "72"}], ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
  3.847363081042747*^9, 3.8473630990648823`*^9}, {3.847363153121191*^9, 
  3.847363153216494*^9}},ExpressionUUID->"4084800c-fe5b-4a99-a1ab-\
0a955ceadca8"],

Cell["", "Text",ExpressionUUID->"3bb36735-6495-4288-b270-50168e51ca70"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(2,0)\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "a", " ", 
        RowBox[{"Log", "[", "a", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"11", " ", "a"}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "a"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
   3.847363081042747*^9, 3.847363089119025*^9}, {3.847363121758445*^9, 
   3.8473631289856577`*^9}, 3.8473631816503963`*^9, {3.84736327761868*^9, 
   3.847363284854857*^9}},ExpressionUUID->"767791d8-229d-4558-8d7e-\
e2cc6e66eee8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(1,1)\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"10", " ", "a"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"31", " ", "a"}], "-", 
          RowBox[{"17", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
   3.847363081042747*^9, 3.847363094806946*^9}, 3.847363131044669*^9, 
   3.847363185744876*^9, {3.847363287490058*^9, 
   3.8473632961894407`*^9}},ExpressionUUID->"16f0589e-960a-4a97-9606-\
0e3fa2fa1882"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(0,2)\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   "72"}], ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
   3.847363081042747*^9, 3.8473630990648823`*^9}, 3.847363131911042*^9, {
   3.84736318856625*^9, 
   3.8473631886423903`*^9}},ExpressionUUID->"722712df-1c90-4213-828b-\
e4924a33edef"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["unimodular gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.8473538581095963`*^9}},ExpressionUUID->"7d80acca-b47c-4bf9-a277-\
8ae8252169bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{
    "\"\<(2,0)\>\"", ",", "\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], 
    "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"16", "+", 
       RowBox[{"9", " ", "a"}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["a", "3"]}], "-", 
       RowBox[{"6", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
   3.847363081042747*^9, 3.847363109871745*^9}, 3.847363232254938*^9, {
   3.8473633011085253`*^9, 
   3.847363311882865*^9}},ExpressionUUID->"948cee30-72c5-46ed-81c3-\
f0d9cece8a72"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{
    "\"\<(1,1)\>\"", ",", "\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], 
    "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"16", " ", "a"}], "+", 
       SuperscriptBox["a", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"12", " ", "a"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
   3.847363081042747*^9, 3.8473631135497503`*^9}, 3.847363236655291*^9, {
   3.847363314633128*^9, 
   3.8473633295278893`*^9}},ExpressionUUID->"170ebf33-5034-435b-b801-\
6c0d61c60218"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{
    "\"\<(0,2)\>\"", ",", "\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], 
    "]"}], "=", "44"}], ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
  3.847363081042747*^9, 3.847363114796488*^9}, {3.847363238737303*^9, 
  3.847363238860504*^9}},ExpressionUUID->"f47f71a2-c119-4c39-8276-\
700622462f40"],

Cell["", "Text",ExpressionUUID->"a90a726d-ef6a-4493-9d3b-e9ee531587c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(2,0)\>\"", ",", "\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}],
     "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "a", " ", 
        RowBox[{"Log", "[", "a", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"11", " ", "a"}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "a"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
   3.847363081042747*^9, 3.847363138077548*^9}, 3.847363245202846*^9, {
   3.8473633320864353`*^9, 
   3.847363337256996*^9}},ExpressionUUID->"91da0788-e0e7-450c-9f6a-\
71cf39d404de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(1,1)\>\"", ",", "\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}],
     "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"7", " ", "a"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", "a"}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
  3.847363081042747*^9, 3.8473631406171417`*^9}, {3.847363247046791*^9, 
  3.847363252849092*^9}, {3.8473633401771812`*^9, 
  3.8473633465239353`*^9}},ExpressionUUID->"925f29b9-5d32-42bf-a267-\
a0e981153c5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]g\[CurlyPhi]4", "[", 
    RowBox[{"\"\<(0,2)\>\"", ",", "\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}],
     "]"}], "=", "44"}], ";"}]], "Input",
 CellChangeTimes->{{3.8473630331857*^9, 3.8473630465918083`*^9}, {
  3.847363081042747*^9, 3.847363141478101*^9}, {3.847363254771826*^9, 
  3.847363254911154*^9}},ExpressionUUID->"0b068f99-4266-4f78-a0d1-\
9f0c147c5fd1"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expressions related to App. A", "Chapter",
 CellChangeTimes->{{3.847353757336054*^9, 3.8473537706466217`*^9}, {
  3.8473550056907387`*^9, 3.847355024812709*^9}, {3.847355092504126*^9, 
  3.847355094229211*^9}, {3.84735569442985*^9, 
  3.84735572081955*^9}},ExpressionUUID->"29b52b22-4497-4898-baed-\
ead9203d9633"],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "h"], TraditionalForm]],ExpressionUUID->
  "f9288d6c-29bd-429b-a1c0-6495a043ab45"]
}], "Section",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353813405779*^9}, {
  3.847355034623036*^9, 3.8473550473217087`*^9}, {3.847371239195887*^9, 
  3.847371249108822*^9}},ExpressionUUID->"0b6f54f8-0430-4460-bb7c-\
e7463a6c344c"],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["standard gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
   3.847353831379238*^9, 3.847353845625491*^9}, 
   3.847354468236535*^9},ExpressionUUID->"c7b0105b-ed7c-4301-a432-\
7f9cd598efbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ah", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "153"}], "-", 
       RowBox[{"73", " ", "a"}], "+", 
       RowBox[{"205", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["a", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"68", "-", 
          RowBox[{"468", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"108", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371293025313*^9, 3.847371294036077*^9}, {
   3.847371344371513*^9, 3.847371358243868*^9}, 3.847371399495214*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"8f0098f9-9bd7-4d73-8ed8-1d33677f944d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bh1", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"353", "-", 
       RowBox[{"1140", " ", "a"}], "+", 
       RowBox[{"889", " ", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"136", " ", 
        SuperscriptBox["a", "3"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["a", "4"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "95"}], "+", 
          RowBox[{"122", " ", "a"}], "+", 
          RowBox[{"156", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"144", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371636084133*^9, 3.847371638887719*^9}, {
  3.847371727311355*^9, 3.847371728648548*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8fcdf80b-e85f-4b14-aa1f-7f076e0c9ed1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bh2", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"1229", "-", 
        RowBox[{"1444", " ", "a"}], "+", 
        RowBox[{"647", " ", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"576", " ", 
         SuperscriptBox["a", "3"]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["a", "4"]}], "+", 
        RowBox[{"434", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"432", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371636084133*^9, 3.847371638887719*^9}, {
   3.847371727311355*^9, 3.847371728648548*^9}, {3.847371868295072*^9, 
   3.847371870080913*^9}, 3.847371963578711*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"a531ba55-b94b-406a-9f83-a947bd74bfea"],

Cell["", "Text",ExpressionUUID->"e9a4ade4-462a-40ea-9011-ce87ec45089a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ah", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "221"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"67", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}], "-", 
       RowBox[{"21", " ", "a", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "a"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"108", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371293025313*^9, 3.847371357230134*^9}, 
   3.847371411278304*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"14a48465-5d1e-489b-af80-65d1368b97c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bh1", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "163"}], "+", 
       RowBox[{"414", " ", "a"}], "-", 
       RowBox[{"251", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "95"}], "+", 
          RowBox[{"156", " ", "a"}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}], "+", 
       RowBox[{"68", " ", "a", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "a"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"144", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.847371645783825*^9, 3.8473717370714684`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"c0397131-2201-4a09-8bb0-c0f82651eacb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bh2", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"795", "-", 
       RowBox[{"1012", " ", "a"}], "+", 
       RowBox[{"217", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"434", "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}], "-", 
       RowBox[{"288", " ", "a", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "a"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"432", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.847371645783825*^9, 3.8473717370714684`*^9, {3.847371874949435*^9, 
   3.847371876890498*^9}, 3.847371971373961*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"6ff75330-c322-4cf2-a85e-8ee17c4698ee"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["unimodular gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.8473538581095963`*^9}},ExpressionUUID->"e4341f50-afe0-4523-a6f4-\
4378ba7ecf86"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ah", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "420"}], "+", 
       RowBox[{"491", " ", "a"}], "-", 
       RowBox[{"76", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["a", "3"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"119", "+", 
          RowBox[{"58", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"72", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371293025313*^9, 3.847371294036077*^9}, {
   3.84737132930105*^9, 3.847371353444137*^9}, 3.847371418946568*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"b9a7ed24-7d59-46d6-8c0a-23266627e3c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bh1", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "316"}], "+", 
       RowBox[{"104", " ", "a"}], "+", 
       RowBox[{"221", " ", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["a", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "4"]}], "-", 
       RowBox[{"58", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"6", " ", "a"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"72", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.847371660219647*^9, 3.847371744319415*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"dfb4b4e8-3d68-4bf2-8137-890db76d5466"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bh2", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"26", "-", 
        RowBox[{"56", " ", "a"}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["a", "3"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["a", "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"144", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.847371660219647*^9, 3.847371744319415*^9, {3.847371882547935*^9, 
   3.847371883917078*^9}, 3.8473719797938538`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"c0baeea1-e89c-4eda-bf7b-796fcfb04712"],

Cell["", "Text",ExpressionUUID->"9c0485cf-db9c-436a-afc1-187cc65ee142"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ah", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"182", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "238"}], "+", 
           RowBox[{"61", " ", "a"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}], "+", 
        RowBox[{"5", " ", "a", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "a"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"72", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371293025313*^9, 3.847371355633265*^9}, 
   3.847371425938715*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"35deff58-b0b4-4087-b8c4-96e8a29466a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bh1", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"200", "-", 
       RowBox[{"229", " ", "a"}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"116", "+", 
          RowBox[{"58", " ", "a"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}], "+", 
       RowBox[{"6", " ", "a", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "a"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"72", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.847371663600539*^9, 3.8473717509038*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"84ba08e2-8d35-4354-8d51-a51359b993b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bh2", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"20", "-", 
       RowBox[{"23", " ", "a"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}], "-", 
       RowBox[{"22", " ", "a", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "a"}]}], "]"}]}]}], ")"}]}], 
    RowBox[{"144", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.847371663600539*^9, 3.8473717509038*^9, {3.8473718880318937`*^9, 
   3.847371889509739*^9}, 3.847371987233273*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"be724b4f-d3d4-4d4b-ba04-bc7671922e1c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "c"], TraditionalForm]],ExpressionUUID->
  "989613ae-2b67-4741-9df3-c51b8ac96647"]
}], "Section",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353813405779*^9}, {
  3.847355034623036*^9, 3.8473550473217087`*^9}, {3.847371239195887*^9, 
  3.847371256526422*^9}},ExpressionUUID->"bd02929d-5550-4ef1-ba46-\
66c563d5c1a8"],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["standard gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
   3.847353831379238*^9, 3.847353845625491*^9}, 
   3.847354468236535*^9},ExpressionUUID->"8432a4c0-2192-4859-b869-\
eec9eec8f454"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ac", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"62", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"4", " ", "a"}], "+", 
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"27", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371293025313*^9, 3.847371294036077*^9}, {
  3.847371344371513*^9, 3.847371358243868*^9}, {3.847371431611405*^9, 
  3.847371442977285*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a1f31b4d-0060-4c1f-8d82-f0a6d375e380"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bc1", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"31", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"4", " ", "a"}], "+", 
       SuperscriptBox["a", "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"54", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371663600539*^9, 3.8473716870687027`*^9}, 
   3.8473717660125837`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"dcabd140-ec43-430c-a183-2b870d1abb2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bc2", "[", "\"\<Litim-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"31", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"4", " ", "a"}], "+", 
       SuperscriptBox["a", "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"54", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371663600539*^9, 3.8473716870687027`*^9}, 
   3.8473717660125837`*^9, {3.847371836121785*^9, 3.847371837928328*^9}, 
   3.847371996778367*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"a97c8cb8-4869-4f0b-95c4-f34245fb8727"],

Cell["", "Text",ExpressionUUID->"e4c09a9b-6c9e-49bf-8cb6-03d3d1423f51"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ac", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"62", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"27", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371293025313*^9, 3.847371357230134*^9}, {
  3.847371433842952*^9, 3.8473714491854773`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"0f966a7a-58d7-4405-8b12-4cd2b4b5f2d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bc1", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"31", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", "a"}], "+", 
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"54", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371663600539*^9, 3.847371690835453*^9}, 
   3.847371773329776*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"d7342cea-89b1-44c1-9899-d957024a4833"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bc2", "[", "\"\<Exp-Type-Reg\>\"", "]"}], "=", 
   FractionBox[
    RowBox[{"31", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", "a"}], "+", 
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"54", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371663600539*^9, 3.847371690835453*^9}, 
   3.847371773329776*^9, {3.847371842703931*^9, 3.847371844249774*^9}, 
   3.847372004600738*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"1227e216-2e9e-4127-8207-a2bc1f53c190"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Results with ",
 StyleBox["unimodular gravity",
  FontSlant->"Italic"],
 " setting"
}], "Subsection",
 CellChangeTimes->{{3.847353757336054*^9, 3.847353780351637*^9}, {
  3.847353831379238*^9, 
  3.8473538581095963`*^9}},ExpressionUUID->"841ae26d-fd25-4acd-93f5-\
698315dcce1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ac", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"13", "-", 
       RowBox[{"20", " ", "a"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10", "-", 
          RowBox[{"4", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371293025313*^9, 3.847371294036077*^9}, {
   3.84737132930105*^9, 3.8473713827220993`*^9}, 3.847371461050808*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"150a41f5-1113-4ba0-ad19-9ba36bf7e6ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bc1", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"31", "-", 
       RowBox[{"44", " ", "a"}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"12", " ", "a"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"36", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371663600539*^9, 3.847371700813683*^9}, 
   3.8473717808897123`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"5c9656e2-fa2d-449b-85c2-f20be8d5f3c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bc2", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Litim-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"4", " ", "a"}], "-", 
       SuperscriptBox["a", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "4"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371663600539*^9, 3.847371700813683*^9}, 
   3.8473717808897123`*^9, {3.847371849914975*^9, 3.8473718519375896`*^9}, 
   3.847372012070917*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"6ccfe0fc-e249-4cf5-8638-9fcd74ba5f51"],

Cell["", "Text",ExpressionUUID->"d5f009ea-aa93-4db2-b0d2-f141c80fdb93"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ac", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"7", " ", "a"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", "\[Pi]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371293025313*^9, 3.847371380380782*^9}, 
   3.847371466297695*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"17058f8d-b289-4cd3-b7ee-87d129f0093f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bc1", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"17", "-", 
        RowBox[{"28", " ", "a"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"8", " ", "a"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"36", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371663600539*^9, 3.8473717048407907`*^9}, 
   3.847371786490118*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"648bbaf4-c568-4b8d-95f4-643f9a80945e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bc2", "[", 
    RowBox[{"\"\<UG\>\"", ",", "\"\<Exp-Type-Reg\>\""}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"4", " ", "a"}], "+", 
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}], ")"}], "3"], " ", "\[Pi]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847371663600539*^9, 3.8473717048407907`*^9}, 
   3.847371786490118*^9, {3.8473718562370996`*^9, 3.847371857880485*^9}, 
   3.847371910207135*^9, 3.847372017371653*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"f8d16301-8712-4be8-adc5-6aab1a86330a"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1792, 584},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
SpellingDictionaries->{"CorrectWords"->{"Knorr", "Yukawa"}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2e98a5c9-1f4e-4fbb-aaf0-d93fcb447655"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 331, 5, 98, "Title",ExpressionUUID->"f03d96ed-0929-4262-9c3a-0cff2073841a"],
Cell[CellGroupData[{
Cell[936, 31, 284, 4, 69, "Chapter",ExpressionUUID->"fca933a7-f0a3-43d9-88af-25cb6ed041b0"],
Cell[CellGroupData[{
Cell[1245, 39, 167, 3, 67, "Section",ExpressionUUID->"d815a08a-b8fe-4062-bb2f-91d0c7bc0a1b"],
Cell[CellGroupData[{
Cell[1437, 46, 292, 9, 54, "Subsection",ExpressionUUID->"3a9c1cf1-2ed1-4fe4-9a1e-d1501f147626"],
Cell[1732, 57, 721, 22, 51, "Input",ExpressionUUID->"dc9f85f9-02fb-4f9c-814a-03ac05353438"],
Cell[2456, 81, 602, 18, 51, "Input",ExpressionUUID->"d0e1fcb5-33e8-4116-838c-123dc04421b9"]
}, Closed]],
Cell[CellGroupData[{
Cell[3095, 104, 296, 9, 38, "Subsection",ExpressionUUID->"b9407732-31ac-491c-ac08-6a0b3be58c32"],
Cell[3394, 115, 736, 23, 51, "Input",ExpressionUUID->"fffae5f9-c659-4255-97e9-b1fbb8dae77f"],
Cell[4133, 140, 666, 20, 51, "Input",ExpressionUUID->"29eb1230-0eac-4763-9254-6cb776ed0483"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[4848, 166, 168, 3, 53, "Section",ExpressionUUID->"543ceec1-3738-40c2-b9ef-065b319d7ed4"],
Cell[CellGroupData[{
Cell[5041, 173, 292, 9, 54, "Subsection",ExpressionUUID->"3604ddcc-2a87-4c4b-99d3-f7be59128303"],
Cell[5336, 184, 884, 28, 56, "Input",ExpressionUUID->"4fe5775d-30d3-4844-a44a-310015cdda34"],
Cell[6223, 214, 774, 25, 51, "Input",ExpressionUUID->"611e0b6d-d4b1-4001-af05-921a3a0ab2ac"]
}, Closed]],
Cell[CellGroupData[{
Cell[7034, 244, 296, 9, 38, "Subsection",ExpressionUUID->"27c7cea0-bc1c-4e42-b5ff-9b24e540e244"],
Cell[7333, 255, 889, 28, 70, "Input",ExpressionUUID->"8cb77c32-b6ed-4ca5-bacc-7d193a747f1f"],
Cell[8225, 285, 806, 25, 70, "Input",ExpressionUUID->"76e5c88e-f163-4475-a087-da7bdb65d262"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[9080, 316, 160, 3, 53, "Section",ExpressionUUID->"11e1537f-6864-4d6f-a193-f0b10bce55ca"],
Cell[CellGroupData[{
Cell[9265, 323, 316, 9, 70, "Subsection",ExpressionUUID->"16f562c9-2338-4f63-aad5-89ad663c35ea"],
Cell[9584, 334, 1111, 34, 70, "Input",ExpressionUUID->"05bd7aa8-df5d-40d3-befc-efa937ab81db"],
Cell[10698, 370, 1456, 46, 70, "Input",ExpressionUUID->"fbe18944-f69f-424d-9394-42d1f13df9d6"]
}, Closed]],
Cell[CellGroupData[{
Cell[12191, 421, 296, 9, 70, "Subsection",ExpressionUUID->"21711286-cb90-49e7-a050-80407e7243f0"],
Cell[12490, 432, 1145, 35, 70, "Input",ExpressionUUID->"be68aee0-d546-4213-8061-622364233a30"],
Cell[13638, 469, 1515, 47, 70, "Input",ExpressionUUID->"c84dfac6-ff8e-46c9-be30-452d0e67ec23"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[15202, 522, 185, 3, 53, "Section",ExpressionUUID->"f3226aa3-6a6f-49e8-8234-590154b7b944"],
Cell[CellGroupData[{
Cell[15412, 529, 316, 9, 54, "Subsection",ExpressionUUID->"c3b54ac5-2278-41a6-8dc5-ddaf20212584"],
Cell[15731, 540, 1555, 47, 70, "Input",ExpressionUUID->"b30d5fdd-0447-4774-8f23-2191e10dbccc"],
Cell[17289, 589, 1800, 55, 70, "Input",ExpressionUUID->"4e4cfd04-2fd0-4d37-8661-772df5ffdb35"]
}, Closed]],
Cell[CellGroupData[{
Cell[19126, 649, 296, 9, 38, "Subsection",ExpressionUUID->"64e3aa3b-72b8-4af6-82ef-26a7ffe31b51"],
Cell[19425, 660, 1561, 47, 70, "Input",ExpressionUUID->"5a912e24-f0be-4fa3-95ff-b5cfdb40fcf8"],
Cell[20989, 709, 1855, 55, 70, "Input",ExpressionUUID->"6fe1c6af-eac3-4ddd-b49e-0f1abaacc769"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[22893, 770, 236, 4, 53, "Section",ExpressionUUID->"55c870f8-76e9-47de-ad45-b818c956d050"],
Cell[CellGroupData[{
Cell[23154, 778, 316, 9, 54, "Subsection",ExpressionUUID->"0af55a68-383c-4217-9f28-a31518d7a279"],
Cell[23473, 789, 1592, 44, 54, "Input",ExpressionUUID->"41370af9-816e-4e49-bd66-bc2133596c4b"],
Cell[25068, 835, 2674, 73, 56, "Input",ExpressionUUID->"bbc8e12b-46d4-4706-b35a-86665d5cc95c"]
}, Closed]],
Cell[CellGroupData[{
Cell[27779, 913, 296, 9, 38, "Subsection",ExpressionUUID->"84d021ec-1030-4f82-9e37-c16840320f5d"],
Cell[28078, 924, 1503, 44, 54, "Input",ExpressionUUID->"6bca8993-ac77-42e8-b479-d0d1538d8934"],
Cell[29584, 970, 2727, 73, 56, "Input",ExpressionUUID->"44625258-f2e9-4db5-9a76-0e74887454d1"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[32372, 1050, 300, 5, 58, "Chapter",ExpressionUUID->"9fecc6b5-04b8-4ece-9063-9c0d8b6f531f"],
Cell[CellGroupData[{
Cell[32697, 1059, 471, 12, 70, "Section",ExpressionUUID->"f920f9bf-67ec-4976-b00f-66e00f461368"],
Cell[CellGroupData[{
Cell[33193, 1075, 316, 9, 54, "Subsection",ExpressionUUID->"40ea1a4f-fc09-40c5-a058-09e1c09f0a18"],
Cell[33512, 1086, 1046, 29, 56, "Input",ExpressionUUID->"f5316121-aad3-40c1-8eee-4be70935c8df"],
Cell[34561, 1117, 1089, 31, 56, "Input",ExpressionUUID->"121ae385-6603-4ba8-9bf8-fbee28d40bdf"],
Cell[35653, 1150, 401, 9, 30, "Input",ExpressionUUID->"4084800c-fe5b-4a99-a1ab-0a955ceadca8"],
Cell[36057, 1161, 71, 0, 35, "Text",ExpressionUUID->"3bb36735-6495-4288-b270-50168e51ca70"],
Cell[36131, 1163, 1037, 28, 52, "Input",ExpressionUUID->"767791d8-229d-4558-8d7e-e2cc6e66eee8"],
Cell[37171, 1193, 1056, 30, 56, "Input",ExpressionUUID->"16f0589e-960a-4a97-9606-0e3fa2fa1882"],
Cell[38230, 1225, 428, 10, 30, "Input",ExpressionUUID->"722712df-1c90-4213-828b-e4924a33edef"]
}, Closed]],
Cell[CellGroupData[{
Cell[38695, 1240, 296, 9, 38, "Subsection",ExpressionUUID->"7d80acca-b47c-4bf9-a277-8ae8252169bb"],
Cell[38994, 1251, 1103, 32, 56, "Input",ExpressionUUID->"948cee30-72c5-46ed-81c3-f0d9cece8a72"],
Cell[40100, 1285, 1018, 31, 56, "Input",ExpressionUUID->"170ebf33-5034-435b-b801-6c0d61c60218"],
Cell[41121, 1318, 424, 10, 30, "Input",ExpressionUUID->"f47f71a2-c119-4c39-8276-700622462f40"],
Cell[41548, 1330, 71, 0, 35, "Text",ExpressionUUID->"a90a726d-ef6a-4493-9d3b-e9ee531587c9"],
Cell[41622, 1332, 1014, 29, 52, "Input",ExpressionUUID->"91da0788-e0e7-450c-9f6a-71cf39d404de"],
Cell[42639, 1363, 1050, 31, 56, "Input",ExpressionUUID->"925f29b9-5d32-42bf-a267-a0e981153c5c"],
Cell[43692, 1396, 417, 9, 30, "Input",ExpressionUUID->"0b068f99-4266-4f78-a0d1-9f0c147c5fd1"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[44170, 1412, 320, 5, 58, "Chapter",ExpressionUUID->"29b52b22-4497-4898-baed-ead9203d9633"],
Cell[CellGroupData[{
Cell[44515, 1421, 410, 10, 68, "Section",ExpressionUUID->"0b6f54f8-0430-4460-bb7c-e7463a6c344c"],
Cell[CellGroupData[{
Cell[44950, 1435, 316, 9, 54, "Subsection",ExpressionUUID->"c7b0105b-ed7c-4301-a432-7f9cd598efbb"],
Cell[45269, 1446, 944, 27, 56, "Input",ExpressionUUID->"8f0098f9-9bd7-4d73-8ed8-1d33677f944d"],
Cell[46216, 1475, 1083, 31, 56, "Input",ExpressionUUID->"8fcdf80b-e85f-4b14-aa1f-7f076e0c9ed1"],
Cell[47302, 1508, 1095, 30, 56, "Input",ExpressionUUID->"a531ba55-b94b-406a-9f83-a947bd74bfea"],
Cell[48400, 1540, 71, 0, 35, "Text",ExpressionUUID->"e9a4ade4-462a-40ea-9011-ce87ec45089a"],
Cell[48474, 1542, 1017, 31, 52, "Input",ExpressionUUID->"14a48465-5d1e-489b-af80-65d1368b97c3"],
Cell[49494, 1575, 1064, 31, 56, "Input",ExpressionUUID->"c0397131-2201-4a09-8bb0-c0f82651eacb"],
Cell[50561, 1608, 1041, 30, 56, "Input",ExpressionUUID->"6ff75330-c322-4cf2-a85e-8ee17c4698ee"]
}, Closed]],
Cell[CellGroupData[{
Cell[51639, 1643, 296, 9, 38, "Subsection",ExpressionUUID->"e4341f50-afe0-4523-a6f4-4378ba7ecf86"],
Cell[51938, 1654, 986, 28, 56, "Input",ExpressionUUID->"b9a7ed24-7d59-46d6-8c0a-23266627e3c7"],
Cell[52927, 1684, 1024, 30, 56, "Input",ExpressionUUID->"dfb4b4e8-3d68-4bf2-8137-890db76d5466"],
Cell[53954, 1716, 1074, 31, 56, "Input",ExpressionUUID->"c0baeea1-e89c-4eda-bf7b-796fcfb04712"],
Cell[55031, 1749, 71, 0, 35, "Text",ExpressionUUID->"9c0485cf-db9c-436a-afc1-187cc65ee142"],
Cell[55105, 1751, 1059, 32, 52, "Input",ExpressionUUID->"35deff58-b0b4-4087-b8c4-96e8a29466a1"],
Cell[56167, 1785, 1032, 30, 56, "Input",ExpressionUUID->"84ba08e2-8d35-4354-8d51-a51359b993b1"],
Cell[57202, 1817, 1065, 31, 56, "Input",ExpressionUUID->"be724b4f-d3d4-4d4b-ba04-bc7671922e1c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[58316, 1854, 410, 10, 54, "Section",ExpressionUUID->"bd02929d-5550-4ef1-ba46-66c563d5c1a8"],
Cell[CellGroupData[{
Cell[58751, 1868, 316, 9, 54, "Subsection",ExpressionUUID->"8432a4c0-2192-4859-b869-eec9eec8f454"],
Cell[59070, 1879, 794, 22, 56, "Input",ExpressionUUID->"a1f31b4d-0060-4c1f-8d82-f0a6d375e380"],
Cell[59867, 1903, 818, 24, 56, "Input",ExpressionUUID->"dcabd140-ec43-430c-a183-2b870d1abb2b"],
Cell[60688, 1929, 890, 25, 56, "Input",ExpressionUUID->"a97c8cb8-4869-4f0b-95c4-f34245fb8727"],
Cell[61581, 1956, 71, 0, 35, "Text",ExpressionUUID->"e4c09a9b-6c9e-49bf-8cb6-03d3d1423f51"],
Cell[61655, 1958, 788, 23, 51, "Input",ExpressionUUID->"0f966a7a-58d7-4405-8b12-4cd2b4b5f2d5"],
Cell[62446, 1983, 689, 20, 56, "Input",ExpressionUUID->"d7342cea-89b1-44c1-9899-d957024a4833"],
Cell[63138, 2005, 761, 21, 56, "Input",ExpressionUUID->"1227e216-2e9e-4127-8207-a2bc1f53c190"]
}, Closed]],
Cell[CellGroupData[{
Cell[63936, 2031, 296, 9, 38, "Subsection",ExpressionUUID->"841ae26d-fd25-4acd-93f5-698315dcce1d"],
Cell[64235, 2042, 881, 25, 56, "Input",ExpressionUUID->"150a41f5-1113-4ba0-ad19-9ba36bf7e6ad"],
Cell[65119, 2069, 914, 27, 56, "Input",ExpressionUUID->"5c9656e2-fa2d-449b-85c2-f20be8d5f3c3"],
Cell[66036, 2098, 880, 25, 56, "Input",ExpressionUUID->"6ccfe0fc-e249-4cf5-8638-9fcd74ba5f51"],
Cell[66919, 2125, 71, 0, 35, "Text",ExpressionUUID->"d5f009ea-aa93-4db2-b0d2-f141c80fdb93"],
Cell[66993, 2127, 863, 27, 51, "Input",ExpressionUUID->"17058f8d-b289-4cd3-b7ee-87d129f0093f"],
Cell[67859, 2156, 873, 26, 56, "Input",ExpressionUUID->"648bbaf4-c568-4b8d-95f4-643f9a80945e"],
Cell[68735, 2184, 842, 23, 56, "Input",ExpressionUUID->"f8d16301-8712-4be8-adc5-6aab1a86330a"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


